Quire: Lightweight Provenance for Smart Phone Operating Systems

Smartphone apps often run with full privileges to access the network and sensitive local resources, making it difficult for remote systems to have any trust in the provenance of network connections they receive. Even within the phone, different apps with different privileges can communicate with one another, allowing one app to trick another into improperly exercising its privileges (a Confused Deputy attack). In Quire, we engineered two new security mechanisms into Android to address these issues. First, we track the call chain of IPCs, allowing an app the choice of operating with the diminished privileges of its callers or to act explicitly on its own behalf. Second, a lightweight signature scheme allows any app to create a signed statement that can be verified anywhere inside the phone. Both of these mechanisms are reflected in network RPCs, allowing remote systems visibility into the state of the phone when an RPC is made. We demonstrate the usefulness of Quire with two example applications. We built an advertising service, running distinctly from the app which wants to display ads, which can validate clicks passed to it from its host. We also built a payment service, allowing an app to issue a request which the payment service validates with the user. An app cannot not forge a payment request by directly connecting to the remote server, nor can the local payment service tamper with the request.

==> figs/gingerbread-ipc-one-hop.py <==
from matplotlib.pyplot import *

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]

y_quire = [380,408,375,406,413,414,427,432,413,446,422,451,438,444,458,462,456,457,487,456,488,486,486,491,515,490,518,493,526,501,512,521,531,532,548,526,562,538,552,562,562,561,576,583,566,595,571,593,595,597,605,600,623,617,625,627,610,636,643,649,641,688,718,697,708,719,722,717,720,749,725,738,745,757,752,750,760,753,763,782,785,773,791,792,792,800,809,808,794,824,833,814,828,832,837,827,842,850,859,838]

y_stock = [313,330,361,335,365,367,369,366,374,369,370,404,391,403,406,407,410,407,411,412,463,422,439,469,447,445,445,445,476,448,475,467,469,481,478,493,493,480,508,485,509,509,513,516,522,527,539,528,537,545,553,552,553,548,580,557,580,566,580,586,578,635,647,651,633,656,670,664,668,667,672,672,693,671,707,682,700,699,703,726,706,715,725,733,717,730,737,733,759,738,764,741,762,772,767,772,774,797,788,784]



p1, = plot(x, y_stock, 'b-', linewidth=1.0)
p2, = plot(x, y_quire, 'r-', linewidth=1.0)

axis([0, 6500, 0,1000]) 

xlabel('payload (bytes)', size='medium')
ylabel('time ($\mu$s)', size='medium')
legend([p2, p1], ['Quire','Stock Android'], loc=2)
grid(True)
savefig("gingerbread-ipc-one-hop.pdf", format='pdf')


==> figs/gingerbread-ipc.py <==
from matplotlib.pyplot import *

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]
y_quire = [961,867,872,853,942,954,924,960,965,952,981,1013,994,1033,1011,1016,1020,1059,1044,1077,1055,1094,1118,1088,1090,1107,1127,1102,1165,1164,1144,1149,1165,1239,1179,1166,1225,1184,1203,1226,1248,1277,1335,1273,1296,1387,1298,1295,1303,1324,1304,1318,1358,1314,1369,1319,1368,1373,1378,1385,1502,1493,1525,1520,1552,1553,1545,1557,1609,1683,1613,1728,1660,1616,1596,1632,1652,1657,1634,1651,1674,1695,1646,1698,1729,1708,1736,1737,1709,1768,1762,1726,1914,1918,1806,1788,1826,1788,1829,1816]


y_stock = [717,722,803,737,802,809,803,809,823,822,861,821,873,849,858,884,885,888,908,923,912,945,928,938,957,957,975,988,987,999,1045,1087,1068,1099,1098,1104,1111,1139,1109,1137,1106,1090,1109,1117,1159,1114,1123,1168,1178,1135,1175,1185,1194,1228,1191,1197,1251,1247,1205,1256,1315,1364,1404,1365,1417,1372,1424,1403,1445,1416,1454,1434,1465,1488,1495,1459,1497,1503,1509,1512,1545,1535,1568,1547,1572,1591,1579,1582,1592,1635,1602,1620,1614,1650,1648,1647,1656,1654,1719,1678]

p1, = plot(x, y_stock, 'b-', linewidth=1.0)
p2, = plot(x, y_quire, 'r-', linewidth=1.0)

axis([0, 6500, 0,2100]) 

xlabel('payload (bytes)', size='medium')
ylabel('time ($\mu$s)', size='medium')
#title('Payload size vs roundtrip IPC time (3 app chain)')
legend([p2, p1], ['Quire','Stock Android'], loc=2)
grid(True)
savefig("gingerbread-ipc.pdf",format='pdf')


==> figs/network.py <==
from matplotlib.pyplot import *
import array
from scipy import linspace, polyval, polyfit, sqrt, stats, randn

data = [
    (100,20.7875,25.80625,5.8025),
    (200,20.4475,25.65,4.66),
    (300,20.25,25.845625,5.47375),
    (400,20.245,26.23875,5.63749999999999),
    (500,20.6,26.43625,5.2075),
    (600,20.83125,26.95,5.60875),
    (700,21.295,26.3075,5.23875),
    (800,21.6625,27.15375,5.61375),
    (900,21.53125,27.40125,6.015),
    (1000,21.67875,27.794375,5.96125000000001),
    (1100,22.71875,27.873125,5.2225),
    (1200,23.05375,28.41,5.29375),
    (1300,23.90625,28.86875,5.02625),
    (1400,26.5775,29.041875,2.55125),
    (1500,27.65375,29.309375,1.67374999999999),
    (1600,28.22,31.556875,4.63375000000001),
    (1700,27.0225,30.56375,3.005),
    (1800,23.93625,31.0552678571429,6.17803571428571),
    (1900,29.30625,38.628125,8.29874999999999),
    (2000,30.39375,38.52375,7.36625),
    (2100,30.66625,38.478125,7.54875000000001),
    (2200,31.0825,38.6825,6.8225),
    (2300,31.34,39.44875,7.31125),
    (2400,31.46875,39.17625,8.21625000000001),
    (2500,31.21875,40.229375,8.14375),
    (2600,31.4925,40.27875,8.01),
    (2700,31.795,40.3,8.09375),
    (2800,32.28875,40.60375,7.59),
    (2900,32.53625,41.690625,7.92625000000001),
    (3000,32.80625,41.26125,7.87375),
    (3100,33.19875,42.08875,8.91374999999999),
    (3200,33.11875,42.0075,8.16875),
    (3300,33.15,42.019375,8.585),
    (3400,32.9725,41.7775,8.3775),
    (3500,33.205,41.95375,8.57624999999999),
    (3600,33.085,42.2175,8.73625),
    (3700,32.86875,43.258125,9.77500000000001),
    (3800,33.16,42.75375,9.38875),
    (3900,32.70875,43.608125,10.87625),
    (4000,33.18,43.3425,10.1775),
    (4100,33.72,44.288125,10.22),
    (4200,33.79125,44.72125,10.44125),
    (4300,33.23125,45.31,11.31375),
    (4400,33.67125,43.924375,10.99875),
    (4500,33.59125,45.0775,10.8875),
    (4600,33.78375,46.978125,11.455),
    (4700,36.85,45.943125,9.43875),
    (4800,36.38625,46.105,12.43),
    (4900,37.21625,46.04375,9.97750000000001),
    (5000,37.215,46.211875,9.94750000000001),
    (5100,37.0525,46.871875,10.17),
    (5200,37.0625,47.129375,10.4625),
    (5300,37.63375,47.291875,10.3425),
    (5400,41.0125,48.25125,7.08000000000001),
    (5500,40.39125,47.2225,8.3075),
    (5600,39.195,46.5825,6.33625000000001),
    (5700,38.82875,45.20125,5.04249999999999),
    (5800,38.92375,44.735,4.60249999999999),
    (5900,39.24625,44.639375,4.19),
    (6000,39.24,45.7225,6.5125),
    (6100,39.17625,49.225,13.48125),
    (6200,40.71625,50.095,13.315),
    (6300,41.555,45.224375,2.50249999999999),
    (6400,43.45125,45.360625,0.636249999999997),
    (6500,42.8175,45.775625,1.435),
    (6600,43.3475,46.094375,1.36375),
    (6700,42.05875,46.539375,3.14124999999999),
    (6800,42.44375,46.305625,2.605),
    (6900,42.29375,46.776875,3.45),
    (7000,45.12625,47.520625,1.09125),
    (7100,44.54,47.49125,1.7475),
    (7200,45.16375,47.90375,1.79749999999999),
    (7300,45.59375,48.18875,1.26499999999999),
    (7400,46.12625,47.6325,0.43),
    (7500,45.61125,49.1375,1.85),
    (7600,46.56875,49.839375,0.886249999999997),
    (7700,47.835,49.495,-0.32374999999999),
    (7800,54.8075,49.8125,-6.7075),
    (7900,57.41375,50.04875,-8.99125),
    (8000,56.76125,50.82375,-7.295),
    (8100,49.3675,50.855625,0.473750000000003)
]
xs = [x[0] for x in data]
https= [x[1] for x in data]
quire= [x[2] for x in data]
diff= [x[3] for x in data]

(ah,bh) = polyfit(xs,https,1)
(aq,bq) = polyfit(xs,quire,1)
(ad,bd) = polyfit(xs,diff,1)
xh=polyval([ah,bh],xs)
xd=polyval([ad,bd],xs)

plot(xs, quire, 'b-', linewidth=1.0)
plot(xs, https, 'g-', linewidth=1.0)
plot(xs, diff, 'r-', linewidth=1.0)

plot(xs, xd, 'k--', linewidth=1.0)

axis([0, 8200, 0,60]) 

xlabel('payload (bytes)', size='medium')
ylabel('roundtrip latency (ms)', size='medium')
legend(['Quire', 'plain https', 'added latency'], loc=2)
grid(True)
savefig("network.pdf", format='pdf')


==> figs/noop2.py <==
from matplotlib.pyplot import *

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]

y_quire = [491,492,514,515,527,532,545,555,561,580,580,623,592,597,604,616,622,626,641,646,656,673,675,682,692,703,710,724,729,740,746,755,766,773,783,790,800,813,812,825,836,846,849,858,871,872,887,893,903,912,916,938,936,947,951,965,973,987,1041,1039,1050,1063,1068,1079,1092,1091,1103,1111,1124,1128,1140,1144,1153,1172,1175,1181,1189,1204,1209,1227,1226,1233,1241,1254,1254,1269,1280,1286,1301,1302,1310,1321,1330,1342,1352,1357,1366,1377,1386,1391]

y_stock = [196,229,242,246,248,254,253,260,267,268,275,281,282,285,291,291,297,300,304,309,315,319,319,325,328,332,338,338,346,356,355,359,366,367,371,374,380,385,391,394,396,400,406,412,413,420,422,427,430,428,437,440,444,448,452,461,460,463,471,468,473,510,509,517,517,521,527,534,538,541,546,547,549,556,556,560,570,573,575,577,584,597,594,593,598,609,609,614,614,618,623,630,631,641,639,645,653,646,658,658]

p1, = plot(x, y_stock, 'b-', linewidth=1.0)
p2, = plot(x, y_quire, 'r-', linewidth=1.0)

xlabel('payload (bytes)')
ylabel('time ($\mu$s)')
title('Roundtrip noop payload size vs roundtrip IPC time')
legend([p2, p1], ['Quire','Stock Android'], loc=2)
grid(True)
savefig("noop2.png")


==> figs/ratio.py <==
from matplotlib.pyplot import *
import array
from scipy import linspace, polyval, polyfit, sqrt, stats, randn

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]
y_quire = [457,478,487,506,512,525,538,553,569,576,601,605,625,618,634,647,658,668,695,696,712,722,733,746,758,780,784,796,809,859,871,889,898,910,923,937,947,963,971,991,998,1020,1024,1034,1050,1071,1078,1093,1099,1119,1129,1146,1155,1166,1183,1194,1205,1221,1238,1260,1262,1292,1304,1312,1330,1338,1340,1356,1360,1376,1396,1379,1391,1404,1422,1434,1435,1463,1473,1474,1495,1506,1541,1526,1543,1550,1565,1580,1594,1604,1617,1628,1647,1665,1676,1688,1703,1709,1725,1732]


y_stock = [234,242,252,253,267,263,272,275,273,280,282,292,293,299,300,311,309,314,326,323,340,326,347,329,336,337,339,349,349,357,360,365,372,373,375,386,383,388,401,399,400,406,408,411,413,422,427,428,430,438,441,446,451,458,459,460,463,470,474,484,480,532,527,534,546,546,549,554,556,557,559,568,572,571,580,591,581,588,594,595,603,606,606,611,612,621,630,626,633,632,639,637,655,654,655,665,670,661,664,678,]

y_ratio = []
for i in range(len(x)):
    y_ratio.append((1.0*y_quire[i])/(1.0*y_stock[i]))

(ar,br)=polyfit(x,y_ratio,1)
xr=polyval([ar,br],x)

plot(x, y_ratio, 'g-', linewidth=1.0)
plot(x, xr, 'b--')

axis([0, 6500, 1,3]) 

xlabel('payload (bytes)')
ylabel('ratio (Quire/stock)')
title('Payload size vs ratio of IPC time (Quire/stock)')
legend(['ratio', 'regression'], loc=2)
grid(True)
savefig("ratio.png")


==> figs/ratio2.py <==
from matplotlib.pyplot import *
import array
from scipy import linspace, polyval, polyfit, sqrt, stats, randn

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]

y_quire = [491,492,514,515,527,532,545,555,561,580,580,623,592,597,604,616,622,626,641,646,656,673,675,682,692,703,710,724,729,740,746,755,766,773,783,790,800,813,812,825,836,846,849,858,871,872,887,893,903,912,916,938,936,947,951,965,973,987,1041,1039,1050,1063,1068,1079,1092,1091,1103,1111,1124,1128,1140,1144,1153,1172,1175,1181,1189,1204,1209,1227,1226,1233,1241,1254,1254,1269,1280,1286,1301,1302,1310,1321,1330,1342,1352,1357,1366,1377,1386,1391]

y_stock = [196,229,242,246,248,254,253,260,267,268,275,281,282,285,291,291,297,300,304,309,315,319,319,325,328,332,338,338,346,356,355,359,366,367,371,374,380,385,391,394,396,400,406,412,413,420,422,427,430,428,437,440,444,448,452,461,460,463,471,468,473,510,509,517,517,521,527,534,538,541,546,547,549,556,556,560,570,573,575,577,584,597,594,593,598,609,609,614,614,618,623,630,631,641,639,645,653,646,658,658]

y_ratio = []
for i in range(len(x)):
    y_ratio.append((1.0*y_quire[i])/(1.0*y_stock[i]))

(ar,br)=polyfit(x,y_ratio,1)
xr=polyval([ar,br],x)

plot(x, y_ratio, 'g-', linewidth=1.0)
plot(x, xr, 'b--')

xlabel('payload (bytes)')
ylabel('ratio (Quire/stock)')
title('Roundtrip noop payload size vs ratio of IPC time (Quire/stock)')
legend(['ratio', 'regression'], loc=2)
grid(True)
savefig("ratio2.png")


==> figs/statement.py <==
from matplotlib.pyplot import *

data = [
    (25,20.228125,598.814375),
    (50,20.540625,581.88225),
    (75,21.40575,590.917875),
    (100,21.44775,591.03225),
    (125,22.04975,594.363),
    (150,21.645875,596.962125),
    (175,22.468875,601.386625),
    (200,24.081125,596.280125),
    (225,23.376125,604.424),
    (250,24.8545,615.418625),
    (275,23.84125,622.522375),
    (300,24.88525,605.1825),
    (325,27.339375,608.334),
    (350,24.81675,621.059),
    (375,24.858625,623.9515),
    (400,26.554375,621.581125),
    (425,25.540625,629.22975),
    (450,26.489375,626.21525),
    (475,26.462625,634.7555),
    (500,26.39425,633.88275),
    (525,28.399,642.507125),
    (550,27.431125,635.45675),
    (575,28.761125,639.088625),
    (600,28.841125,647.309),
    (625,29.10775,640.807625),
    (650,29.603,641.7335),
    (675,31.25325,641.950625),
    (700,31.119875,655.091),
    (725,30.830125,654.93125),
    (750,31.802,650.60175),
    (775,31.550625,661.238),
    (800,32.01175,654.458375),
    (825,32.671,664.3135),
    (850,32.85775,667.713125),
    (875,33.071125,660.80375),
    (900,33.608625,662.526125),
    (925,49.408625,623.475125),
    (950,47.842375,626.02475),
    (975,43.856125,632.77775),
    (1000,41.199875,636.219125),
    (1025,41.020875,641.485875),
    (1050,35.502625,672.286),
    (1075,35.537,671.3295),
    (1100,36.51625,672.28625),
    (1125,36.5925,671.962125),
    (1150,37.865375,675.26625),
    (1175,38.33025,674.48875),
    (1200,37.526125,674.13425),
    (1225,38.452,678.989625),
    (1250,39.405,676.50875),
    (1275,39.58,679.31725),
    (1300,41.0055,688.837125),
    (1325,39.4925,691.2075),
    (1350,42.015625,686.752625),
    (1375,41.966,698.372125),
    (1400,41.85175,696.196125),
    (1425,41.916625,697.171875),
    (1450,43.227375,690.239625),
    (1475,44.271625,696.927875),
    (1500,42.50325,711.828875),
    (1525,42.4995,700.399625),
    (1550,43.8715,714.690875),
    (1575,44.359,706.01325),
    (1600,43.524625,710.864625),
    (1625,43.967,724.344),
    (1650,46.002125,705.2395),
    (1675,53.738,705.21675),
    (1700,47.011875,726.558),
    (1725,46.261,726.23825),
    (1750,46.626875,728.417875),
    (1775,45.81125,731.767875),
    (1800,48.15475,727.590875),
    (1825,47.4005,741.622875),
    (1850,48.6275,740.7275),
    (1875,48.799,742.793),
    (1900,48.235125,746.878375),
    (1925,49.119375,737.55275),
    (1950,49.0315,750.15975),
    (1975,49.717625,750.293),
    (2000,50.087125,757.549),
    (2025,50.3845,755.1175),
    (2050,51.798125,756.912625),
    (2075,50.73875,757.427125),
    (2100,50.9255,736.14675),
    (2125,52.10675,737.53775),
    (2150,51.798125,737.042125),
    (2175,53.593375,741.58475),
    (2200,52.51475,745.380625),
    (2225,52.81575,745.62825),
    (2250,53.67325,745.24325),
    (2275,53.753375,749.260125),
    (2300,55.616875,744.8395),
    (2325,55.83425,752.42325),
    (2350,54.43175,757.735875),
    (2375,55.93675,753.783875),
    (2400,55.712125,759.53825),
    (2425,56.619125,761.5735),
    (2450,57.457625,767.450125),
    (2475,56.920375,761.39425),
    (2500,58.1055,768.097625),
    (2525,58.04825,772.926375),
    (2550,58.4675,770.837875),
    (2575,58.75325,776.16175),
    (2600,59.264,780.2205),
    (2625,59.85075,785.651125),
    (2650,59.8165,786.88225),
    (2675,59.694625,781.295125),
    (2700,61.428625,786.375125),
    (2725,61.1465,795.651125),
    (2750,62.04225,796.53525),
    (2775,62.579625,798.4675),
    (2800,62.08775,798.7115),
    (2825,63.383625,798.84475),
    (2850,62.827375,799.893),
    (2875,63.680875,801.7755),
    (2900,64.004875,804.05425),
    (2925,64.115625,804.789875),
    (2950,66.15025,803.69225),
    (2975,65.738875,804.458375),
    (3000,65.117375,808.9285),
    (3025,67.689875,810.136625),
    (3050,65.011,811.988625),
    (3075,68.7265,809.927),
    (3100,68.135875,822.50325),
    (3125,65.853125,820.384375),
    (3150,66.905,824.210625),
    (3175,66.992625,826.306875),
    (3200,67.743375,829.87375),
    (3225,67.834625,826.85925),
    (3250,69.244875,834.523),
    (3275,69.81275,832.598625),
    (3300,69.02375,841.88225),
    (3325,71.893625,833.66175),
    (3350,71.1085,845.815125),
    (3375,70.986625,845.220625),
    (3400,71.604,846.783125),
    (3425,72.008125,846.135125),
    (3450,72.537625,845.9485),
    (3475,72.122125,850.479625),
    (3500,73.372125,854.30975),
    (3525,73.170125,851.874375),
    (3550,73.604375,858.570375),
    (3575,73.806375,859.1725),
    (3600,74.82425,859.820375),
    (3625,75.6245,859.588125),
    (3650,76.0895,861.344875),
    (3675,75.594,862.068875),
    (3700,75.376875,863.703875),
    (3725,76.79075,920.555875),
    (3750,76.966,918.54375),
    (3775,77.2975,924.138),
    (3800,78.33025,920.57125),
    (3825,77.327875,929.667875),
    (3850,78.85625,935.372875),
    (3875,78.303625,936.783),
    (3900,79.831875,938.875375),
    (3925,80.449375,949.02375),
    (3950,80.159625,945.292875),
    (3975,80.697,950.967625),
    (4000,80.579,952.488),
    (4025,82.03075,952.636625),
    (4050,81.405625,953.41425),
    (4075,81.988875,954.385875),
    (4100,82.4005,956.981125),
    (4125,82.514625,957.7435),
    (4150,82.964625,959.35525),
    (4175,82.98725,959.073375),
    (4200,83.970625,964.77075),
    (4225,85.129125,970.4035),
    (4250,84.626125,971.76025),
    (4275,85.049125,973.761),
    (4300,84.9995,972.8235),
    (4325,86.302875,980.28525),
    (4350,86.527625,984.530875),
    (4375,86.790625,983.841),
    (4400,87.072625,989.027625),
    (4425,88.204375,995.71225),
    (4450,87.40025,989.831875),
    (4475,88.978,991.203875),
    (4500,88.26175,997.640625),
    (4525,89.408625,998.936375),
    (4550,88.985875,1001.981125),
    (4575,90.331125,1004.45825),
    (4600,91.13525,1008.871375),
    (4625,90.841875,1012.987125),
    (4650,90.769375,1005.5635),
    (4675,90.620875,1018.536125),
    (4700,92.045875,1016.097),
    (4725,91.8135,1023.418),
    (4750,93.143625,1021.6875),
    (4775,91.379125,1025.34625),
    (4800,95.24725,1022.663375),
    (4825,95.422375,1030.514125),
    (4850,96.447625,1024.729125),
    (4875,97.217375,1025.064375),
    (4900,97.468875,1026.085625),
    (4925,96.733375,1030.255),
    (4950,95.148,1036.078125),
    (4975,98.021625,1034.450625),
    (5000,95.346375,1038.37225),
    (5025,97.83475,1037.38125),
    (5050,97.6175,1046.81),
    (5075,97.617625,1051.4515),
    (5100,97.5185,1046.798375),
    (5125,99.210625,1048.185375),
    (5150,99.168875,1052.42325),
    (5175,99.035375,1051.4745),
    (5200,99.500375,1056.870625),
    (5225,99.6565,1056.55825),
    (5250,100.636,1063.539875),
    (5275,100.517875,1059.896625),
    (5300,100.85325,1063.13575),
    (5325,101.763875,1071.459125),
    (5350,101.599875,1072.217375),
    (5375,103.45225,1075.0225),
    (5400,102.61025,1078.368375),
    (5425,102.427125,1078.825625),
    (5450,103.669625,1080.89875),
    (5475,103.909625,1082.656),
    (5500,104.80525,1086.9125),
    (5525,105.540625,1087.583375),
    (5550,104.386,1088.8715),
    (5575,105.4225,1092.01925),
    (5600,105.338625,1089.488875),
    (5625,105.8075,1090.59025),
    (5650,106.6725,1094.969),
    (5675,105.815125,1098.158875),
    (5700,109.046625,1096.337125),
    (5725,106.844,1098.433125),
    (5750,107.644375,1101.5505),
    (5775,108.5055,1106.24575),
    (5800,107.69775,1105.68925),
    (5825,109.721375,1113.982),
    (5850,109.793625,1107.560375),
    (5875,110.327125,1117.865375),
    (5900,109.89675,1117.774),
    (5925,110.315875,1113.711375),
    (5950,113.341875,1119.01625),
    (5975,111.2,1120.071875),
    (6000,111.367625,1124.557375),
    (6025,111.992625,1130.91025),
    (6050,112.6785,1137.17175),
    (6075,113.418,1141.9355),
    (6100,113.74575,1144.454625),
    (6125,113.341625,1141.863),
    (6150,114.67175,1142.880625),
    (6175,114.481125,1147.975875),
    (6200,115.963625,1155.07925),
    (6225,114.930875,1153.326375),
    (6250,115.342625,1161.2685),
    (6275,116.44775,1162.449875),
    (6300,116.1925,1166.626875),
    (6325,116.059,1162.548875),
    (6350,117.4345,1163.59325),
    (6375,117.25175,1175.212875),
    (6400,118.559,1187.87275),
    (6425,117.602375,1187.263375),
    (6450,118.3265,1186.767875),
    (6475,119.168875,1192.267),
    (6500,119.5155,1187.960625),
    (6525,120.88,1194.93475),
    (6550,120.193875,1195.98275),
    (6575,120.07575,1195.304375),
    (6600,121.135125,1195.384375),
    (6625,121.6345,1194.965125),
    (6650,122.8805,1202.373875),
    (6675,122.41175,1203.497875),
    (6700,121.50475,1199.107625),
    (6725,123.299875,1207.617625),
    (6750,123.627625,1207.918625),
    (6775,122.9835,1209.321125),
    (6800,123.738125,1211.22675),
    (6825,124.4165,1208.52475),
    (6850,126.062875,1215.247125),
    (6875,124.477375,1223.631375),
    (6900,126.8365,1224.7365),
    (6925,128.082625,1226.79075),
    (6950,128.154875,1230.544625),
    (6975,129.241,1229.6945),
    (7000,128.9935,1241.043875),
    (7025,125.689125,1238.28075),
    (7050,126.00575,1244.980375),
    (7075,130.01475,1241.59625),
    (7100,129.092625,1249.32875),
    (7125,128.7955,1249.527125),
    (7150,128.521,1248.829375),
    (7175,130.643625,1251.051375),
    (7200,131.009375,1249.302125),
    (7225,130.883625,1253.841125),
    (7250,130.937,1253.558875),
    (7275,132.2785,1261.985125),
    (7300,132.091625,1253.51325),
    (7325,131.299125,1255.93325),
    (7350,132.331625,1256.421125),
    (7375,133.059625,1262.553),
    (7400,133.650375,1269.039125),
    (7425,134.28675,1273.10175),
    (7450,134.073375,1276.543),
    (7475,134.9005,1273.67325),
    (7500,135.948375,1280.746625),
    (7525,134.86225,1286.039875),
    (7550,136.24925,1283.00625),
    (7575,136.36,1284.53075),
    (7600,136.24175,1279.51175),
    (7625,136.8175,1291.238125),
    (7650,137.213875,1286.436125),
    (7675,138.280875,1295.95225),
    (7700,138.33025,1299.6185),
    (7725,137.800625,1308.235),
    (7750,138.878875,1303.124375),
    (7775,138.658125,1308.075125),
    (7800,140.121375,1307.2365),
    (7825,139.553625,1312.41575),
    (7850,139.9575,1323.482625),
    (7875,141.188625,1323.79525),
    (7900,141.493375,1323.77625),
    (7925,140.391875,1327.09175),
    (7950,141.508625,1329.78225),
    (7975,141.7185,1332.328125),
    (8000,142.952875,1333.006375),
    (8025,143.124375,1348.448625),
    (8050,143.052125,1347.800625),
    (8075,144.07325,1348.62),
    (8100,144.084875,1352.72825)
    ]

x = [item[0] for item in data]
y_quire = [item[1] for item in data]
y_verif = [item[2] for item in data]
p1, = plot(x, y_verif, 'b-', linewidth=1.0)
p2, = plot(x, y_quire, 'r-', linewidth=1.0)

axis([0, 8100, 0, 1500]) 

xlabel('payload (bytes)', size='medium')
ylabel('time ($\mu$s)', size='medium')
legend([p1, p2], ['Statement Verification','Statement Creation'], loc=2)
grid(True)
savefig("statement.pdf", format='pdf')


==> figs/verif.py <==
from matplotlib.pyplot import *

x = [0,64,128,192,256,320,384,448,512,576,640,704,768,832,896,960,1024,1088,1152,1216,1280,1344,1408,1472,1536,1600,1664,1728,1792,1856,1920,1984,2048,2112,2176,2240,2304,2368,2432,2496,2560,2624,2688,2752,2816,2880,2944,3008,3072,3136,3200,3264,3328,3392,3456,3520,3584,3648,3712,3776,3840,3904,3968,4032,4096,4160,4224,4288,4352,4416,4480,4544,4608,4672,4736,4800,4864,4928,4992,5056,5120,5184,5248,5312,5376,5440,5504,5568,5632,5696,5760,5824,5888,5952,6016,6080,6144,6208,6272,6336]
y_quire = [457,478,487,506,512,525,538,553,569,576,601,605,625,618,634,647,658,668,695,696,712,722,733,746,758,780,784,796,809,859,871,889,898,910,923,937,947,963,971,991,998,1020,1024,1034,1050,1071,1078,1093,1099,1119,1129,1146,1155,1166,1183,1194,1205,1221,1238,1260,1262,1292,1304,1312,1330,1338,1340,1356,1360,1376,1396,1379,1391,1404,1422,1434,1435,1463,1473,1474,1495,1506,1541,1526,1543,1550,1565,1580,1594,1604,1617,1628,1647,1665,1676,1688,1703,1709,1725,1732]

y_verif=[498,503,505,517,519,525,535,536,536,544,557,557,573,579,574,576,589,591,611,613,623,631,638,657,659,667,682,698,712,723,734,742,757,762,776,791,811,818,835,856,856,875,881,898,922,932,947,949,954,969,963,978,998,1014,1022,1038,1059,1102,1124,1159,1161,1192,1209,1243,1322,1279,1279,1282,1281,1341,1407,1412,1461,1519,1560,1557,1565,1578,1625,1640,1697,1717,1744,1774,1780,1804,1839,1871,1902,1935,1916,1978,1989,2067,2067,2071,2072,2076,2075,2122]


p1, = plot(x, y_verif, 'b-', linewidth=1.0)
p2, = plot(x, y_quire, 'r-', linewidth=1.0)

axis([0, 6500, 0,2300]) 

xlabel('payload (bytes)')
ylabel('time ($\mu$s)')
title('Payload size vs. statement creation and verification times')
legend([p2, p1], ['Statement Creation','Statement Verification'], loc=2)
grid(True)
savefig("verif.png")

